Causal Inference from Competing Treatments

Many applications of RCTs involve the presence of multiple treatment administrators -- from field experiments to online advertising -- that compete for the subjects' attention. In the face of competition, estimating a causal effect becomes difficult, as the position at which a subject sees a treatment influences their response, and thus the treatment effect. In this paper, we build a game-theoretic model of agents who wish to estimate causal effects in the presence of competition, through a bidding system and a utility function that minimizes estimation error. Our main technical result establishes an approximation with a tractable objective that maximizes the sample value obtained through strategically allocating budget on subjects. This allows us to find an equilibrium in our model: we show that the tractable objective has a pure Nash equilibrium, and that any Nash equilibrium is an approximate equilibrium for our general objective that minimizes estimation error under broad conditions. Conceptually, our work successfully combines elements from causal inference and game theory to shed light on the equilibrium behavior of experimentation under competition.

==> figures/sample_value.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code to create illustration for sample value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.set_style(\"whitegrid\")\n",
    "sns.set_context(\"paper\")\n",
    "colors = sns.color_palette()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = np.linspace(0.01,  5,  1000)\n",
    "y =  1 / x\n",
    "one = np.ones_like(x)\n",
    "zero = np.zeros_like(x)\n",
    "error = np.minimum(y,one)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=[3.5, 2.5])\n",
    "plt.axhline(y=1, linestyle=':',color=colors[2], label = \"one\")\n",
    "sns.lineplot(x=x, y=y, color=colors[1], linestyle='--',label=\"$\\sigma^2 / ( 16 \\cdot(1-q)\\cdot$sample value)\")\n",
    "sns.lineplot(x=x, y=error,color=colors[0], label=\"minimax lower bound\")\n",
    "plt.fill_between(x, zero, error, alpha=0.1,color=colors[0])\n",
    "plt.ylim((0,5))\n",
    "plt.xlim((0,5))\n",
    "plt.xlabel(\"sample value\")\n",
    "plt.legend(reverse=True)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"sample_value.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "py310",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

